Investigating Speaker Embedding Disentanglement on Natural Read Speech

Disentanglement is the task of learning representations that identify and separate factors that explain the variation observed in data. Disentangled representations are useful to increase the generalizability, explainability, and fairness of data-driven models. Only little is known about how well such disentanglement works for speech representations. A major challenge when tackling disentanglement for speech representations are the unknown generative factors underlying the speech signal. In this work, we investigate to what degree speech representations encoding speaker identity can be disentangled. To quantify disentanglement, we identify acoustic features that are highly speaker-variant and can serve as proxies for the factors of variation underlying speech. We find that disentanglement of the speaker embedding is limited when trained with standard objectives promoting disentanglement but can be improved over vanilla representation learning to some extent.

==> figures/hinton.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3aecffba-6f5c-40a7-8288-31cc1a3eeb85",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "562acfc0-c509-4789-8cab-6ffd44ac9a18",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import paderbox as pb\n",
    "from paderbox.visualization import plot, axes_context\n",
    "\n",
    "from speech_disentanglement_eval.functional.factorization.dci import hinton"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "014622cf-1b57-49f3-8877-fa19884a7f2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "ranked_feature_names = [\n",
    "    'F0semitoneFrom27.5Hz_sma3nz_amean',  # 1\n",
    "    'HNRdBACF_sma3nz_amean',  #2 \n",
    "    'F3frequency_sma3nz_amean',  # 3\n",
    "    'F1bandwidth_sma3nz_amean',  # 4\n",
    "    'F1frequency_sma3nz_amean',  # 5\n",
    "    'hammarbergIndexV_sma3nz_amean',  # 6\n",
    "    'logRelF0-H1-A3_sma3nz_amean',  # 7\n",
    "    'F2frequency_sma3nz_amean',  # 8\n",
    "    'alphaRatioV_sma3nz_amean',  # 9\n",
    "    'F1frequency_sma3nz_stddevNorm',  # 10\n",
    "]\n",
    "names = [\n",
    "    'F0',\n",
    "    'HNR',\n",
    "    'F3',\n",
    "    'F1bw',\n",
    "    'F1',\n",
    "    'Hi',\n",
    "    'H1-A3',\n",
    "    'F2',\n",
    "    r'$\\alpha$',\n",
    "    'F1std',\n",
    "]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9613456c-e34b-49d0-b40d-e3eb133a1595",
   "metadata": {},
   "source": [
    "# Observation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "id": "efd92810-dceb-4057-bcce-3ad60b19b61d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(11, 256)\n"
     ]
    }
   ],
   "source": [
    "path = Path('/tmp/mkuhlmann/noctua2/scratch/hpc-prf-nt1/mkuhlmann/storage/cord/d_vector/yellow_inherent_elephant/eval/asv/15/eval/sup_dci/1')\n",
    "importance_matrix = np.load(path / 'importance_matrix.npz')['importance_matrix']\n",
    "summary = pb.io.load(path / 'summary.yaml')\n",
    "feature_names_mask = summary['feature_names_mask']\n",
    "reindex = [feature_names_mask.index(feature_name) for feature_name in ranked_feature_names]\n",
    "print(importance_matrix.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "id": "d04f0fa4-00be-4fd4-a4b1-7f79c2329cd0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x1152 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with axes_context(figure_size=(20, 16)) as axes:\n",
    "    hinton(importance_matrix[:10][reindex].T, ax=axes.new, sort=True, threshold=0.02, names=names, labelsize=30, max_dims=45)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('hinton_baseline_update.eps', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "afeec9d8-4757-45cc-91b1-fe6a089fb8ca",
   "metadata": {},
   "source": [
    "# $\\beta$-VAE with $\\beta=0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "97c359a5-7265-4dca-b591-5515faba678a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(11, 128)\n"
     ]
    }
   ],
   "source": [
    "path = Path('/tmp/mkuhlmann/noctua1/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_11/eval/sup_dci/2')\n",
    "importance_matrix = np.load(path / 'importance_matrix.npz')['importance_matrix']\n",
    "summary = pb.io.load(path / 'summary.yaml')\n",
    "feature_names_mask = summary['feature_names_mask']\n",
    "reindex = [feature_names_mask.index(feature_name) for feature_name in ranked_feature_names]\n",
    "print(importance_matrix.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "id": "cd379a7f-42d2-45ce-bcc5-d13844762787",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x1152 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with axes_context(figure_size=(20, 16)) as axes:\n",
    "    hinton(importance_matrix[:10][reindex].T, ax=axes.new, sort=True, threshold=0.02, names=names, labelsize=30, max_dims=40)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('hinton_autoencoder_update.eps', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7968cff5-623f-47eb-af7f-fb61f072389d",
   "metadata": {},
   "source": [
    "# TCVAE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "id": "8d5a25e0-59ce-467e-b0cb-b8911314c58d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(11, 128)\n"
     ]
    }
   ],
   "source": [
    "path = Path('/tmp/mkuhlmann/noctua1/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_31/eval/sup_dci/2')\n",
    "importance_matrix = np.load(path / 'importance_matrix.npz')['importance_matrix']\n",
    "summary = pb.io.load(path / 'summary.yaml')\n",
    "feature_names_mask = summary['feature_names_mask']\n",
    "reindex = [feature_names_mask.index(feature_name) for feature_name in ranked_feature_names]\n",
    "print(importance_matrix.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "8fd8a461-dc4f-4896-8067-722197fa5be4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x1152 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with axes_context(figure_size=(20, 16)) as axes:\n",
    "    hinton(importance_matrix[:10][reindex].T, ax=axes.new, sort=True, threshold=1e-3, names=names, labelsize=None, max_dims=20)\n",
    "    plt.tight_layout()\n",
    "    # plt.savefig('hinton_tcvae_update.eps', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "55777c4c-15ec-400e-95f6-420d196cb0de",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/plot_unsup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from paderbox.visualization import axes_context, plot\n",
    "from matplotlib import pyplot as plt\n",
    "from cycler import cycler"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# https://stackoverflow.com/a/60270421/16085876\n",
    "def bar_plot(\n",
    "    ax, data, colors=None, total_width=0.8, single_width=1, legend=True,\n",
    "    mean_line=True, patterns=None,\n",
    "):\n",
    "    \"\"\"Draws a bar plot with multiple bars per data point.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    ax : matplotlib.pyplot.axis\n",
    "        The axis we want to draw our plot on.\n",
    "\n",
    "    data: dictionary\n",
    "        A dictionary containing the data we want to plot. Keys are the names of the\n",
    "        data, the items is a list of the values.\n",
    "\n",
    "        Example:\n",
    "        data = {\n",
    "            \"x\":[1,2,3],\n",
    "            \"y\":[1,2,3],\n",
    "            \"z\":[1,2,3],\n",
    "        }\n",
    "\n",
    "    colors : array-like, optional\n",
    "        A list of colors which are used for the bars. If None, the colors\n",
    "        will be the standard matplotlib color cyle. (default: None)\n",
    "\n",
    "    total_width : float, optional, default: 0.8\n",
    "        The width of a bar group. 0.8 means that 80% of the x-axis is covered\n",
    "        by bars and 20% will be spaces between the bars.\n",
    "\n",
    "    single_width: float, optional, default: 1\n",
    "        The relative width of a single bar within a group. 1 means the bars\n",
    "        will touch eachother within a group, values less than 1 will make\n",
    "        these bars thinner.\n",
    "\n",
    "    legend: bool, optional, default: True\n",
    "        If this is set to true, a legend will be added to the axis.\n",
    "\n",
    "    mean_line: bool, optional, default: True\n",
    "        Draw a mean line for each type.\n",
    "    \"\"\"\n",
    "    # Check if colors where provided, otherwhise use the default color cycle\n",
    "    if colors is None:\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "    if patterns is None:\n",
    "        patterns = [''] * len(colors)\n",
    "\n",
    "    # Number of bars per group\n",
    "    n_bars = len(data)\n",
    "\n",
    "    # The width of a single bar\n",
    "    bar_width = total_width / n_bars\n",
    "\n",
    "    # List containing handles for the drawn bars, used for the legend\n",
    "    bars = []\n",
    "    heights = np.zeros((n_bars, len(list(data.values())[0])))\n",
    "\n",
    "    # Iterate over all data\n",
    "    for i, (name, values) in enumerate(data.items()):\n",
    "        # The offset in x direction of that bar\n",
    "        x_offset = (i - n_bars / 2) * bar_width + bar_width / 2\n",
    "\n",
    "        # Draw a bar for every value of that type\n",
    "        for x, y in enumerate(values):\n",
    "            bar = ax.bar(\n",
    "                x + x_offset, y, width=bar_width * single_width,\n",
    "                color=colors[i % len(colors)],\n",
    "                hatch=patterns[i % len(patterns)],\n",
    "                edgecolor='k',\n",
    "            )\n",
    "            heights[i, x] = y\n",
    "\n",
    "        # Add a handle to the last drawn bar, which we'll need for the legend\n",
    "        bars.append(bar[0])\n",
    "    \n",
    "    if mean_line:\n",
    "        mean_heights = np.mean(heights, axis=0)\n",
    "        for i, mean_height in enumerate(mean_heights):\n",
    "            ax.hlines(\n",
    "                mean_height,\n",
    "                i - n_bars / 2 * single_width * bar_width,\n",
    "                i + n_bars / 2 * single_width * bar_width,\n",
    "                colors='k', linestyles='dashed',\n",
    "            )\n",
    "\n",
    "    # Draw legend if we need\n",
    "    if legend:\n",
    "        ax.legend(bars, data.keys())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "eers = {\n",
    "    r'$\\gamma=10^{-3}$': [1.17, 1.73, 3.82],\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_22\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_25\n",
    "    #  noctua2: /scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_5\n",
    "    r'$\\gamma=3\\times10^{-3}$': [1.32, 1.98, 4.48],\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_23\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_26\n",
    "    # noctua2: /scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_6\n",
    "    r'$\\gamma=10^{-2}$': [1.30, 2.21, 4.20],\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_24\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_27\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_29\n",
    "    r'$\\gamma=3\\times10^{-2}$': [1.58, 2.26, 3.38],\n",
    "    # noctua2:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_9/sweep_0\n",
    "    # noctua2:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_10/sweep_0\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_30\n",
    "    r'$\\gamma=10^{-1}$': [1.65, 2.59, 3.87],\n",
    "    # noctua2:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_9/sweep_1\n",
    "    # noctua2:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_ssd_3\n",
    "    # noc:/scratch/hpc-prf-nt1/mkuhlmann/storage/speaker_disentanglement/libritts_31\n",
    "    r'$\\alpha=\\gamma=\\beta$': [1.04, 1.98, 3.59],\n",
    "}\n",
    "\n",
    "WSEPINs = {\n",
    "    # r'$\\gamma=10^{-3}$': [.255, .265, .236],\n",
    "    r'$\\gamma=10^{-3}$': [.094, .122, .118],\n",
    "    # r'$\\gamma=3\\times10^{-3}$': [.260, .287, .259],\n",
    "    r'$\\gamma=3\\times10^{-3}$': [.112, .145, .170],\n",
    "    # r'$\\gamma=10^{-2}$': [.268, .323, .264],\n",
    "    r'$\\gamma=10^{-2}$': [.127, .184, .141],\n",
    "    # r'$\\gamma=3\\times10^{-2}$': [.298, .319, .301],\n",
    "    r'$\\gamma=3\\times10^{-2}$': [.166, .184, .182],\n",
    "    # r'$\\gamma=10^{-1}$': [.326, .380, .360],\n",
    "    r'$\\gamma=10^{-1}$': [.200, .236, .230],\n",
    "    # r'$\\alpha=\\gamma=\\beta$': [.248, .250, .263],\n",
    "    r'$\\alpha=\\gamma=\\beta$': [.090, .118, .150],\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['hatch.linewidth'] = 3\n",
    "# plt.rcParams['hatch.color'] = 'white'  # Does not work\n",
    "\n",
    "with axes_context(font_scale=1.5) as axes:\n",
    "    ax = axes.new\n",
    "    bar_plot(\n",
    "        ax, eers, total_width=.8, single_width=.9, mean_line=False,\n",
    "        patterns=['', '', '', '', '', '\\\\']\n",
    "    )\n",
    "    ax.set_xticks([0, 1, 2])\n",
    "    ax.set_xticklabels(\n",
    "        [r'$\\beta=10^{-3}$', r'$\\beta=3\\times10^{-3}$', r'$\\beta=10^{-2}$']\n",
    "    )\n",
    "    ax.set_ylabel(r'EER $\\mathbf{\\hat{x}}$ %')\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('eer_beta_gamma.eps', bbox_inches='tight')\n",
    "    \n",
    "    ax = axes.new\n",
    "    bar_plot(\n",
    "        ax, WSEPINs, total_width=.8, single_width=.9, mean_line=False,\n",
    "        legend=False, patterns=['', '', '', '', '', '\\\\']\n",
    "    )\n",
    "    ax.set_xticks([0, 1, 2])\n",
    "    ax.set_xticklabels(\n",
    "        [r'$\\beta=10^{-3}$', r'$\\beta=3\\times10^{-3}$', r'$\\beta=10^{-2}$']\n",
    "    )\n",
    "    ax.set_ylabel('WSEPIN')\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('wsepin_beta_gamma.eps', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

